Playing a Part: Speaker Verification at the Movies

The goal of this work is to investigate the performance of popular speaker recognition models on speech segments from movies, where often actors intentionally disguise their voice to play a character. We make the following three contributions: (i) We collect a novel, challenging speaker recognition dataset called VoxMovies, with speech for 856 identities from almost 4000 movie clips. VoxMovies contains utterances with varying emotion, accents and background noise, and therefore comprises an entirely different domain to the interview-style, emotionally calm utterances in current speaker recognition datasets such as VoxCeleb; (ii) We provide a number of domain adaptation evaluation sets, and benchmark the performance of state-of-the-art speaker recognition models on these evaluation pairs. We demonstrate that both speaker verification and identification performance drops steeply on this new data, showing the challenge in transferring models across domains; and finally (iii) We show that simple domain adaptation paradigms improve performance, but there is still large room for improvement.

==> pseudo.py <==
## Let batch is (N,3,T) dimensional tensor. N is batch_size, T is length of utterance, and D is size of embedding.
## batch[i, 0] and batch[i, 1] : different segments with same augmentation
## batch[i, 1] and batch[i, 2] : same segment with different augmentation
## netspk is speaker embedding extractor and netaug is augmentation classifier. 

spk_optimizer  = optim.Adam(netspk.parameters())
aug_optimizer  = optim.Adam(netaug.parameters())

for batch in loader:
    feat = netspk.forward(batch)  # feat size : (N,3,D)
    
    # Discriminator Training
    aug_optimizer.zero_grad()
    out_a, out_s, out_p = feat[:,0,:].detach(), feat[:,1,:].detach(), feat[:,2,:].detach()
    conf_input = torch.cat((torch.cat((out_a,out_s),dim=1),torch.cat((out_a,out_p),dim=1)),dim=0)
    conf_output = netaug(conf_input)
    conf_labels = torch.LongTensor([1] * N + [0] * N)
    
    aug_loss  = torch.nn.CrossEntropyLoss(conf_output, conf_labels)
    aug_loss.backward()
    aug_optimizer.step()
    
    # Embedding training
    spk_optimizer.zero_grad()
    conf_input = torch.cat((torch.cat((feat[:,0,:],feat[:,1,:]),dim=1),torch.cat((feat[:,0,:],feat[:,2,:]),dim=1)),dim=0)
    conf_input = RevGrad(conf_input)  # reversing gradients
    conf_output = netaug.forward(conf_input)
    aat_loss = torch.nn.CrossEntropyLoss(conf_output, conf_labels)
    spk_loss = SpkCriterion(feat[:, [0,2], :])  # prototypical or angular prototypical loss
    loss = spk_loss + lambda * aat_loss 
    loss.backward()
    spk_optimizer.step()
